$20'$ Five-Point Function of $\mathcal{N}=4$ SYM and Stringy Corrections

We set up a bootstrap approach to compute the first stringy correction to the supergravity regime of the correlation function of five 20' operators in $\mathcal{N}=4$ super Yang-Mills. We use factorization of Mellin amplitudes, supersymmetric constraints and protected observables to refine our ansatz, leaving only a single undetermined coefficient. We identify non-protected CFT data that is sensitive to the residual ambiguity of our ansatz, and we verify the compatibility of our result with the anticipated behaviour of the Mellin amplitude in the flat-space limit. As a byproduct of our analysis, we also compute the first stringy correction to the four-point correlators of three 20' operators and either one R-symmetry current or one stress tensor.

==> Mellin_4pts.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     47584,       1348]
NotebookOptionsPosition[     45492,       1304]
NotebookOutlinePosition[     45959,       1321]
CellTagsIndexPosition[     45916,       1318]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Mellin 4-point correlators", "Title",
 CellChangeTimes->{{3.961594187101388*^9, 3.961594190296294*^9}, {
  3.961594254292204*^9, 3.9615942597175713`*^9}, {3.961594650651182*^9, 
  3.961594665468994*^9}},ExpressionUUID->"2bca56e9-7568-436a-b9d2-\
1248059868e0"],

Cell[BoxData[
 RowBox[{"Notation", " ", 
  RowBox[{"t", "[", 
   RowBox[{"i", ",", "j"}], "]"}], " ", "denotes", " ", 
  RowBox[{
   SubscriptBox["t", "ij"], "."}]}]], "CodeText",
 CellChangeTimes->{{3.961649797820888*^9, 
  3.961649846790016*^9}},ExpressionUUID->"b8110788-c803-457b-b363-\
d5570e5c1835"],

Cell[CellGroupData[{

Cell["Attributes", "Subtitle",
 CellChangeTimes->{{3.9616678464344063`*^9, 
  3.9616678491561728`*^9}},ExpressionUUID->"f170dae4-c448-4957-b3eb-\
b51d183f3d06"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"t", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"y", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"\[Delta]", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"s", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"M", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]constraint", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"i", ",", "j"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "2", ",", "4"}], "}"}]}], "]"}], "==", 
       RowBox[{"J", "-", "\[CapitalDelta]"}]}], "/.", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a_", ",", "a_"}], "]"}], ":>", 
       RowBox[{"-", 
        RowBox[{"\[CapitalDelta]", "[", "a", "]"}]}]}]}], "//", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"#", ",", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], "]"}], "&"}]}], "//", "First"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"delta", "[", "a_", "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a", ",", "j"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "2", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.961649849686852*^9, 3.961649883989094*^9}, {
  3.961652932620801*^9, 3.96165298161263*^9}, {3.9616531883903017`*^9, 
  3.961653197881912*^9}, {3.961653386436071*^9, 3.9616533927348413`*^9}, {
  3.9616539639776983`*^9, 3.961653966084896*^9}},
 CellLabel->
  "In[1492]:=",ExpressionUUID->"9d3997e3-df88-47ef-a8e8-fbd2ed6aa025"]
}, Closed]],

Cell[CellGroupData[{

Cell["Scalar <O2O2O2O2>", "Subtitle",
 CellChangeTimes->{{3.9615946692244453`*^9, 3.96159468878475*^9}, {
  3.9616499208718147`*^9, 
  3.961649921774353*^9}},ExpressionUUID->"2ee8e342-8673-4961-b7d7-\
e8c4ca7d5743"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mellinscalar", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "s", "+", "t"}], ")"}]}]]}], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"t", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"t", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"t", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"t", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", "s", "+", "t"}], ")"}]}]}], ")"}], 
             " ", 
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "4"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "s", "+", "t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"s", " ", "t"}]}], ")"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", "s", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "s", "+", "t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]]], "30", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "s"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"t", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"t", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"t", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "s"}], ")"}], "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", "t"}], ")"}], " ", "t"}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", "t"}], ")"}]}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "s"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", "s", "+", "t"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}]}]}], ")"}], " ", 
     
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.961649776540489*^9, 3.961649781952875*^9}},
 CellLabel->
  "In[1418]:=",ExpressionUUID->"64360431-3bcb-41b9-904f-2b04a5c3f859"]
}, Closed]],

Cell[CellGroupData[{

Cell["Current <JO2O2O2>", "Subtitle",
 CellChangeTimes->{{3.961649903969372*^9, 
  3.961649937161169*^9}},ExpressionUUID->"8d772a01-92a4-422c-b35a-\
812e3a5fb85a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MellinJ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], "2"], " ", 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"t", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"Y", "[", "1", "]"}], "[", 
             RowBox[{"2", ",", "4"}], "]"}]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "t"}], ")"}], "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
                RowBox[{"t", "[", 
                 RowBox[{"3", ",", "4"}], "]"}], " ", 
                RowBox[{
                 RowBox[{"Y", "[", "1", "]"}], "[", 
                 RowBox[{"2", ",", "3"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", "s", "+", 
                  RowBox[{"2", " ", "t"}]}], ")"}], " ", 
                RowBox[{"t", "[", 
                 RowBox[{"2", ",", "3"}], "]"}], " ", 
                RowBox[{
                 RowBox[{"Y", "[", "1", "]"}], "[", 
                 RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "6"}], "+", "s", "+", "t"}]]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"30", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], "2"]}], " ", 
            
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11"}], "+", 
              RowBox[{"2", " ", "s"}], "+", 
              RowBox[{"3", " ", "t"}]}], ")"}], " ", 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"t", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"Y", "[", "1", "]"}], "[", 
             RowBox[{"2", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "t"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "13"}], "+", "s", "+", 
                 RowBox[{"3", " ", "t"}]}], ")"}], " ", 
               RowBox[{"t", "[", 
                RowBox[{"3", ",", "4"}], "]"}], " ", 
               RowBox[{
                RowBox[{"Y", "[", "1", "]"}], "[", 
                RowBox[{"2", ",", "3"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", 
                 RowBox[{"2", " ", "s"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", "s", "+", 
                 RowBox[{"2", " ", "t"}]}], ")"}], " ", 
               RowBox[{"t", "[", 
                RowBox[{"2", ",", "3"}], "]"}], " ", 
               RowBox[{
                RowBox[{"Y", "[", "1", "]"}], "[", 
                RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]]]}]}], ",", 
     RowBox[{
      RowBox[{"M", "[", "4", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], "2"]}], " ", 
            
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"t", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"Y", "[", "1", "]"}], "[", 
             RowBox[{"2", ",", "4"}], "]"}]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "t"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"2", " ", "s"}], "+", "t"}], ")"}], " ", 
                RowBox[{"t", "[", 
                 RowBox[{"3", ",", "4"}], "]"}], " ", 
                RowBox[{
                 RowBox[{"Y", "[", "1", "]"}], "[", 
                 RowBox[{"2", ",", "3"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "s"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
                RowBox[{"t", "[", 
                 RowBox[{"2", ",", "3"}], "]"}], " ", 
                RowBox[{
                 RowBox[{"Y", "[", "1", "]"}], "[", 
                 RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "6"}], "+", "s", "+", "t"}]]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"30", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11"}], "+", 
              RowBox[{"3", " ", "s"}], "+", 
              RowBox[{"2", " ", "t"}]}], ")"}], " ", 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"t", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"Y", "[", "1", "]"}], "[", 
             RowBox[{"2", ",", "4"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "t"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"2", " ", "s"}], "+", "t"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", 
                 RowBox[{"2", " ", "t"}]}], ")"}], " ", 
               RowBox[{"t", "[", 
                RowBox[{"3", ",", "4"}], "]"}], " ", 
               RowBox[{
                RowBox[{"Y", "[", "1", "]"}], "[", 
                RowBox[{"2", ",", "3"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "s"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "13"}], "+", 
                 RowBox[{"3", " ", "s"}], "+", "t"}], ")"}], " ", 
               RowBox[{"t", "[", 
                RowBox[{"2", ",", "3"}], "]"}], " ", 
               RowBox[{
                RowBox[{"Y", "[", "1", "]"}], "[", 
                RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]]]}]}], ",", 
     RowBox[{
      RowBox[{"M", "[", "3", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "-", "t"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], " ", 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"t", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{
             RowBox[{"Y", "[", "1", "]"}], "[", 
             RowBox[{"2", ",", "4"}], "]"}]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "t"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
                RowBox[{"t", "[", 
                 RowBox[{"3", ",", "4"}], "]"}], " ", 
                RowBox[{
                 RowBox[{"Y", "[", "1", "]"}], "[", 
                 RowBox[{"2", ",", "3"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "s"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
                RowBox[{"t", "[", 
                 RowBox[{"2", ",", "3"}], "]"}], " ", 
                RowBox[{
                 RowBox[{"Y", "[", "1", "]"}], "[", 
                 RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "6"}], "+", "s", "+", "t"}]]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"30", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"s", "-", "t"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"2", " ", "s"}], "+", 
                RowBox[{"2", " ", "t"}]}], ")"}], " ", 
              RowBox[{"t", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"t", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{
               RowBox[{"Y", "[", "1", "]"}], "[", 
               RowBox[{"2", ",", "4"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "4"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"5", "+", "s", "-", 
                 RowBox[{"2", " ", "t"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "t"}], ")"}], "2"], " ", 
               RowBox[{"t", "[", 
                RowBox[{"3", ",", "4"}], "]"}], " ", 
               RowBox[{
                RowBox[{"Y", "[", "1", "]"}], "[", 
                RowBox[{"2", ",", "3"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "s"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
               RowBox[{"t", "[", 
                RowBox[{"2", ",", "3"}], "]"}], " ", 
               RowBox[{
                RowBox[{"Y", "[", "1", "]"}], "[", 
                RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]]]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9079276364414997`*^9, 3.907927645298855*^9}, {
  3.9616515782228928`*^9, 3.961651586973418*^9}},
 CellLabel->
  "In[1428]:=",ExpressionUUID->"989ad291-1f3e-4aaa-a304-1d22d11ea249"],

Cell["check of transversality", "Text",
 CellChangeTimes->{{3.961654682607902*^9, 
  3.96165468794524*^9}},ExpressionUUID->"6ad4e204-6bae-45a2-87ac-\
5871f2c87c61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"delta", "[", "a", "]"}], ")"}], 
              RowBox[{"M", "[", "a", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "2", ",", "4"}], "}"}]}], "]"}], "/.", 
           "MellinJ"}], "/.", 
          RowBox[{
           RowBox[{"t", "[", "a__", "]"}], ":>", 
           RowBox[{"y", "[", "a", "]"}]}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"t", "\[Rule]", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}]}], ",", 
           RowBox[{"s", "\[Rule]", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}]}]}], "}"}]}], "/.", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "a", "]"}], "+", 
          RowBox[{"\[CapitalDelta]", "[", "b", "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"a_", ",", "a_"}], "]"}], ":>", 
        RowBox[{"-", 
         RowBox[{"\[CapitalDelta]", "[", "a", "]"}]}]}]}], "/.", 
      "\[Delta]constraint"}], "/.", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "a_", "]"}], ":>", "2"}]}], "/.", 
    RowBox[{"J", "->", "1"}]}], "/.", 
   RowBox[{"\[CapitalDelta]", "->", "3"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.961654582891409*^9, 3.961654583175373*^9}, {
  3.9616551345602694`*^9, 3.961655171480093*^9}},
 CellLabel->
  "In[1521]:=",ExpressionUUID->"32af7b11-51ed-468f-bd23-f5beb50dbd78"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.961655147378598*^9, 3.961655174216576*^9}},
 CellLabel->
  "Out[1521]=",ExpressionUUID->"8e3d2057-b618-4b14-a7ca-daa57994b586"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Stress tensor <TO2O2O2>", "Subtitle",
 CellChangeTimes->{{3.9616516915697603`*^9, 
  3.9616517050659437`*^9}},ExpressionUUID->"5c10cdde-74f4-4f23-97ce-\
a3a85387368a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MellinT", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "s", "+", "t"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"80", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"11", "-", 
              RowBox[{"2", " ", "t"}]}], ")"}]}], "+", 
           RowBox[{"23", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "t"}], ")"}], "2"]}], "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "118"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"39", "-", 
                 RowBox[{"2", " ", "t"}]}], ")"}], " ", "t"}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]]]}]}], ",", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", "t"}], ")"}]}], "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "t"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "s", "+", "t"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"80", " ", 
         RowBox[{"(", 
          RowBox[{"520", "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"2", " ", "t"}]}], ")"}]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "173"}], "+", 
              RowBox[{"13", " ", "t"}]}], ")"}]}], "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "173"}], "+", 
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{"21", "+", 
                 RowBox[{"2", " ", "t"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]]]}]}], ",", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "s", "+", "t"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"80", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"23", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "s"}], ")"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "118"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"39", "-", 
                 RowBox[{"2", " ", "s"}]}], ")"}], " ", "s"}]}], ")"}], " ", 
            "t"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11", "-", 
              RowBox[{"2", " ", "s"}]}], ")"}], " ", 
            SuperscriptBox["t", "2"]}]}], ")"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]]]}]}], ",", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "t"}], ")"}]}], "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "s", "+", "t"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "s", "+", "t"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"80", " ", 
         RowBox[{"(", 
          RowBox[{"32", "+", 
           RowBox[{"11", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "s"}], ")"}], " ", "s"}], "+", 
           RowBox[{"35", " ", "t"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"27", "-", 
              RowBox[{"2", " ", "s"}]}], ")"}], " ", "s", " ", "t"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"2", " ", "s"}]}], ")"}], " ", 
            SuperscriptBox["t", "2"]}]}], ")"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]]]}]}], ",", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "t"}], ")"}], " ", "t"}], "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "t"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "s", "+", "t"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"80", " ", 
         RowBox[{"(", 
          RowBox[{"32", "+", 
           RowBox[{"11", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "t"}], ")"}], " ", "t"}], "-", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"2", " ", "t"}]}], ")"}]}], "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"35", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"27", "-", 
                 RowBox[{"2", " ", "t"}]}], ")"}], " ", "t"}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]]]}]}], ",", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "s", "+", "t"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"80", " ", 
         RowBox[{"(", 
          RowBox[{"128", "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"11", "-", 
              RowBox[{"2", " ", "t"}]}], ")"}]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "58"}], "+", 
              RowBox[{"11", " ", "t"}]}], ")"}]}], "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "58"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"15", "-", 
                 RowBox[{"2", " ", "t"}]}], ")"}], " ", "t"}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"t", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"3", "/", "2"}]]]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.961652444929305*^9, 3.9616524827015553`*^9}},
 CellLabel->
  "In[1449]:=",ExpressionUUID->"3f06fe82-c8ab-405d-8c03-d6f2f72d6af7"],

Cell["check of transversality", "Text",
 CellChangeTimes->{{3.961652814048177*^9, 3.961652819053639*^9}, {
  3.983600087400282*^9, 
  3.983600088124461*^9}},ExpressionUUID->"0e7dc66f-ac68-45f4-bcb6-\
6e5c3c477717"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"delta", "[", "a", "]"}], "+", 
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"a", ",", "2"}], "]"}]}], ")"}], 
              RowBox[{"M", "[", 
               RowBox[{"a", ",", "2"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "2", ",", "4"}], "}"}]}], "]"}], "/.", 
           "MellinT"}], "/.", 
          RowBox[{
           RowBox[{"t", "[", "a__", "]"}], ":>", 
           RowBox[{"y", "[", "a", "]"}]}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"t", "\[Rule]", 
            RowBox[{"s", "[", 
             RowBox[{"2", ",", "3"}], "]"}]}], ",", 
           RowBox[{"s", "\[Rule]", 
            RowBox[{"s", "[", 
             RowBox[{"3", ",", "4"}], "]"}]}]}], "}"}]}], "/.", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "a", "]"}], "+", 
          RowBox[{"\[CapitalDelta]", "[", "b", "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"a_", ",", "a_"}], "]"}], ":>", 
        RowBox[{"-", 
         RowBox[{"\[CapitalDelta]", "[", "a", "]"}]}]}]}], "/.", 
      "\[Delta]constraint"}], "/.", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "a_", "]"}], ":>", "2"}]}], "/.", 
    RowBox[{"J", "->", "2"}]}], "/.", 
   RowBox[{"\[CapitalDelta]", "->", "4"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.961653014942267*^9, 3.961653053085668*^9}, {
   3.961653123198311*^9, 3.9616531422083893`*^9}, {3.9616532025251637`*^9, 
   3.961653261581627*^9}, {3.961653300099299*^9, 3.961653344509466*^9}, {
   3.961653411785945*^9, 3.9616534143087587`*^9}, {3.9616539122458477`*^9, 
   3.96165401668641*^9}, 3.96165430741606*^9, 3.9616543438633633`*^9, {
   3.9616543880468893`*^9, 3.9616543889283943`*^9}, {3.961654431048691*^9, 
   3.961654442307671*^9}, {3.96165452275979*^9, 3.961654557541662*^9}},
 CellLabel->
  "In[1518]:=",ExpressionUUID->"46fbff09-bf0e-41d0-97ab-ac6a34676613"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.961653046092535*^9, 3.961653053437552*^9}, 
   3.9616531449182787`*^9, {3.961653243263197*^9, 3.961653262017295*^9}, {
   3.9616533013090067`*^9, 3.9616533450192623`*^9}, {3.961653398046072*^9, 
   3.961653414760412*^9}, {3.961653912899441*^9, 3.9616540256419897`*^9}, 
   3.9616543082461433`*^9, {3.961654382581238*^9, 3.96165438946389*^9}, {
   3.961654438863587*^9, 3.961654442702282*^9}, {3.961654548736432*^9, 
   3.961654557916012*^9}},
 CellLabel->
  "Out[1518]=",ExpressionUUID->"1fafcaf9-7500-4cb4-95f3-f72e289f09c6"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1512, 852},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (December 26, 2024)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"f391f097-4d20-43fe-b4e9-c44c5a98d3c4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 266, 4, 95, "Title",ExpressionUUID->"2bca56e9-7568-436a-b9d2-1248059868e0"],
Cell[845, 28, 305, 8, 37, "CodeText",ExpressionUUID->"b8110788-c803-457b-b363-d5570e5c1835"],
Cell[CellGroupData[{
Cell[1175, 40, 160, 3, 32, "Subtitle",ExpressionUUID->"f170dae4-c448-4957-b3eb-b51d183f3d06"],
Cell[1338, 45, 2093, 58, 162, "Input",ExpressionUUID->"9d3997e3-df88-47ef-a8e8-fbd2ed6aa025"]
}, Closed]],
Cell[CellGroupData[{
Cell[3468, 108, 215, 4, 32, "Subtitle",ExpressionUUID->"2ee8e342-8673-4961-b7d7-e8c4ca7d5743"],
Cell[3686, 114, 8527, 248, 186, "Input",ExpressionUUID->"64360431-3bcb-41b9-904f-2b04a5c3f859"]
}, Closed]],
Cell[CellGroupData[{
Cell[12250, 367, 163, 3, 32, "Subtitle",ExpressionUUID->"8d772a01-92a4-422c-b35a-812e3a5fb85a"],
Cell[12416, 372, 14065, 379, 354, "Input",ExpressionUUID->"989ad291-1f3e-4aaa-a304-1d22d11ea249"],
Cell[26484, 753, 164, 3, 32, "Text",ExpressionUUID->"6ad4e204-6bae-45a2-87ac-5871f2c87c61"],
Cell[CellGroupData[{
Cell[26673, 760, 1908, 53, 60, "Input",ExpressionUUID->"32af7b11-51ed-468f-bd23-f5beb50dbd78"],
Cell[28584, 815, 178, 3, 40, "Output",ExpressionUUID->"8e3d2057-b618-4b14-a7ca-daa57994b586"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[28811, 824, 173, 3, 32, "Subtitle",ExpressionUUID->"5c10cdde-74f4-4f23-97ce-a3a85387368a"],
Cell[28987, 829, 13173, 387, 292, "Input",ExpressionUUID->"3f06fe82-c8ab-405d-8c03-d6f2f72d6af7"],
Cell[42163, 1218, 214, 4, 32, "Text",ExpressionUUID->"0e7dc66f-ac68-45f4-bcb6-6e5c3c477717"],
Cell[CellGroupData[{
Cell[42402, 1226, 2470, 62, 60, "Input",ExpressionUUID->"46fbff09-bf0e-41d0-97ab-ac6a34676613"],
Cell[44875, 1290, 577, 9, 40, "Output",ExpressionUUID->"1fafcaf9-7500-4cb4-95f3-f72e289f09c6"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> Mellin_5pt_R4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    220985,       5884]
NotebookOptionsPosition[    217700,       5829]
NotebookOutlinePosition[    218114,       5846]
CellTagsIndexPosition[    218071,       5843]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Results for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["M", 
    SuperscriptBox["R", "4"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e63e2ae1-b89b-42a2-9008-36498f13c0d5"]
}], "Title",
 CellChangeTimes->{{3.961668309819525*^9, 3.961668313453195*^9}, {
  3.961669124216292*^9, 
  3.961669133211892*^9}},ExpressionUUID->"837e1a0e-6de7-4945-a014-\
2698f3693a7d"],

Cell[CellGroupData[{

Cell["Run", "Section",
 CellChangeTimes->{{3.961668744979208*^9, 3.9616687470168333`*^9}, {
  3.961668788181264*^9, 
  3.961668788525282*^9}},ExpressionUUID->"6abcf5ef-4b3e-40d6-8085-\
c3e6f20eb422"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Notation", " ", 
   RowBox[{"y", "[", 
    RowBox[{"i", ",", "j"}], "]"}]}], "=", 
  RowBox[{
   SubscriptBox["t", "ij"], "=", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["y", "2"], "ij"], ".", " "}]}]}]], "Text",
 CellChangeTimes->{{3.961668795767716*^9, 3.961668844669175*^9}, {
   3.961670472185587*^9, 3.961670481557291*^9}, 
   3.983577559358921*^9},ExpressionUUID->"a8856512-5ab1-4ad2-929f-\
73face739d3c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"y", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"t", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"\[Delta]", ",", "Orderless"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9616687551619987`*^9, 3.961668761397052*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d7d8a362-32d2-4255-8b0d-eff03cb583df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ystoTs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "5", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "6", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "7", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "8", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"y", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "2"], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "9", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "10", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "11", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "12", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "4"}], "]"}], "2"]}], "\[Rule]", 
      RowBox[{"T", "[", "13", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "14", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "15", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "16", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "2"]}], "\[Rule]", 
      RowBox[{"T", "[", "17", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "18", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "19", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "20", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"y", "[", 
         RowBox[{"4", ",", "5"}], "]"}], "2"]}], "\[Rule]", 
      RowBox[{"T", "[", "21", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"y", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"y", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], "\[Rule]", 
      RowBox[{"T", "[", "22", "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"c0061150-8da7-465b-bce3-e231a5bf6be3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]constraint5pt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"1", "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"1", "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.961668881461396*^9, 3.96166889885157*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"0120cdc2-e031-44a6-834e-6587b1dbb762"]
}, Closed]],

Cell[CellGroupData[{

Cell["Ansatz with 1 undetermined coeff", "Section",
 CellChangeTimes->{{3.961668321009613*^9, 3.961668341362082*^9}, {
  3.983577229995446*^9, 
  3.98357724622571*^9}},ExpressionUUID->"5534a781-dda2-451e-ac7b-\
72f20dd82d35"],

Cell[TextData[{
 "We divide the result by 960 ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SqrtBox["2"], 
    RowBox[{"Zeta", "[", "3", "]"}]}], TraditionalForm]],ExpressionUUID->
  "16b52524-8a97-4526-b6c1-2868a707bcd9"],
 ". reg1 is the undetermined coefficient."
}], "Text",
 CellChangeTimes->{{3.961669025681925*^9, 3.961669065209157*^9}, {
  3.961669108359672*^9, 3.9616691392471848`*^9}, {3.983577408931897*^9, 
  3.983577416214233*^9}},ExpressionUUID->"53a55f8c-7040-47c4-8585-\
3d808da005e8"],

Cell[BoxData[
 RowBox[{"We", " ", "write", " ", "explicitly", " ", "the", " ", "terms", " ",
   "multiplying", " ", 
  RowBox[{"y", "[", 
   RowBox[{"1", ",", "2"}], "]"}], " ", 
  RowBox[{"y", "[", 
   RowBox[{"1", ",", "5"}], "]"}], " ", 
  RowBox[{"y", "[", 
   RowBox[{"2", ",", "3"}], "]"}], " ", 
  RowBox[{"y", "[", 
   RowBox[{"3", ",", "4"}], "]"}], " ", 
  RowBox[{"y", "[", 
   RowBox[{"4", ",", "5"}], "]"}], "  ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"T", "[", "15", "]"}], ",", " ", 
    RowBox[{"labeled", " ", 
     RowBox[{"P", "^", "1"}], " ", "in", " ", "text"}]}], ")"}], " ", "and", " ", 
  SuperscriptBox[
   RowBox[{"y", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
  RowBox[{"y", "[", 
   RowBox[{"3", ",", "4"}], "]"}], " ", 
  RowBox[{"y", "[", 
   RowBox[{"3", ",", "5"}], "]"}], " ", 
  RowBox[{"y", "[", 
   RowBox[{"4", ",", "5"}], "]"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"T", "[", "22", "]"}], ",", " ", 
     RowBox[{"Labeled", " ", 
      RowBox[{"T", "^", "1"}], " ", "in", " ", "text"}]}], ")"}], 
   "."}]}]], "Text",
 CellChangeTimes->{{3.961669143700307*^9, 3.961669195844879*^9}, {
  3.961670485173233*^9, 3.961670513335545*^9}, {3.98357739300356*^9, 
  3.983577406939693*^9}},ExpressionUUID->"2723c12d-9061-4d6c-8cd8-\
319b73f4e60d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"poletermsT15", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}]]}], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"5", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"1", ",", "5"}], "]"}]}]], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], ")"}], "2"], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}]], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"1", ",", "5"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"15", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"1", ",", "5"}], "]"}]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"1", ",", "5"}], "]"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"1", ",", "5"}], "]"}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}]], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "-", 
       RowBox[{"6", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "2"], "-", 
       RowBox[{"9", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"1", ",", "5"}], "]"}]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"15", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"1", ",", "5"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
     "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}]], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], ")"}], "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"5", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9616692642341967`*^9, 3.961669290373456*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"581573a4-52fe-4f08-80ce-5326268850b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"regtermsT15", "=", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "30"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "3"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "3"]}], "+", 
       RowBox[{"25", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], "-", 
       RowBox[{"56", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "3"]}], "+", 
       RowBox[{"25", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "-", 
       RowBox[{"36", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "-", 
       RowBox[{"56", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
       RowBox[{"17", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"25", "+", 
          RowBox[{"56", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"17", "+", 
             RowBox[{"6", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"56", "+", 
          RowBox[{"7", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "3"]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "-", 
          RowBox[{"17", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"25", "+", 
          RowBox[{"56", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
          RowBox[{"56", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"17", "+", 
             RowBox[{"6", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"17", "+", 
             RowBox[{"6", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"25", "-", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"17", "+", 
             RowBox[{"6", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"17", "+", 
             RowBox[{"6", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"3", ",", "4"}], "]"}], "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", "reg1", " ", 
     RowBox[{"(", 
      RowBox[{"170", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "4"]}], "-", 
       RowBox[{"163", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], "+", 
       RowBox[{"87", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "4"]}], "-", 
       RowBox[{"163", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"150", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "-", 
       RowBox[{"57", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "3"], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"87", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
       RowBox[{"57", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "3"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "163"}], "+", 
          RowBox[{"64", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "3"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "75"}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"19", "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "19"}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "3"]}]}], ")"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "87"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"57", "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "4"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "87"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
          RowBox[{"22", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"57", "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "163"}], "+", 
          RowBox[{"64", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], "3"], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "+", 
             SuperscriptBox[
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "3"], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"16", "+", 
                RowBox[{
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "18"}], "+", 
                   RowBox[{"11", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"150", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"19", "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "57"}], "+", 
             RowBox[{"44", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], "+", 
             RowBox[{"36", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "87"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"57", "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "-", 
             RowBox[{"44", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"22", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"57", "-", 
             RowBox[{"36", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], "-", 
             RowBox[{"44", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "163"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "3"]}], "+", 
          RowBox[{"64", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "3"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18"}], "+", 
                RowBox[{"11", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"44", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "57"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], "+", 
             RowBox[{"44", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "+", 
             RowBox[{"36", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "57"}], "+", 
             RowBox[{"36", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "+", 
             RowBox[{"44", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "75"}], "+", 
             RowBox[{"19", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "+", 
             SuperscriptBox[
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"4", ",", "5"}], "]"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "75"}], "+", 
             SuperscriptBox[
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], "2"], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"19", "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"19", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.961669316222576*^9, 3.961669326309757*^9}, {
  3.983577386107913*^9, 3.983577387888423*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"5354267d-8a10-4088-9522-fe897e686b56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"poletermsT22", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"\[Delta]", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"3", ",", "4"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "-", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"\[Delta]", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "+", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"4", ",", "5"}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}]], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"11", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"15", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"20", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"10", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "-", 
             RowBox[{"20", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"4", ",", "5"}], "]"}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"6", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.96166937245082*^9, 3.9616693872234907`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"173f6976-1705-4ee4-a620-1a46042116ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"regtermsT22", "=", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "3"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
       RowBox[{"19", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}], "3"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"5", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "-", 
             RowBox[{"21", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"13", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"11", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"5", "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"11", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"17", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "17"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"21", "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "19"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", "reg1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"1", ",", "5"}], "]"}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"36", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "3"]}], "-", 
          RowBox[{"40", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"66", "-", 
             RowBox[{"108", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "-", 
          RowBox[{"20", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"8", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "3"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"12", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], "-", 
             RowBox[{"38", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"21", "-", 
             RowBox[{"12", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "-", 
             RowBox[{"38", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "19"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], "+", 
             RowBox[{"31", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "29"}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "-", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
          RowBox[{"40", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"12", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"26", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", 
                RowBox[{"36", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "-", 
             RowBox[{"36", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"38", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "27"}], "+", 
                RowBox[{"44", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], "+", 
             RowBox[{"19", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"13", "+", 
             RowBox[{"36", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"54", "-", 
                RowBox[{"88", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"26", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "3"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "3"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"4", ",", "5"}], "]"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"66", "-", 
             RowBox[{"108", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"4", ",", "5"}], "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"43", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "65"}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "65"}], "+", 
                RowBox[{"84", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.961669412891514*^9, 3.961669419434717*^9}, 
   3.983577463858099*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"a471b7e8-0b9b-464a-b42b-0373c561eb15"],

Cell["\<\
The full result can be obtained from these structures by considering \
permutations of point without repeating R-symmetry structures.\
\>", "Text",
 CellChangeTimes->{{3.961669437574411*^9, 3.961669486797279*^9}, {
   3.961669537654668*^9, 3.961669541591984*^9}, {3.9616705867387733`*^9, 
   3.961670586900916*^9}, 
   3.983578189975978*^9},ExpressionUUID->"31c3480f-eae3-48f0-a097-\
0f6d26ff91e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"permpoints", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Inner", "[", 
       RowBox[{"Rule", ",", 
        RowBox[{
         RowBox[{"ConstantArray", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",",
            "120"}], "]"}], "[", 
         RowBox[{"[", "ii", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Permutations", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], 
          "]"}], "[", 
         RowBox[{"[", "ii", "]"}], "]"}], ",", "List"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "120"}], "}"}]}], "]"}], "//", 
    "DeleteDuplicates"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.961669567707945*^9, 3.9616695690817842`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"c1a32432-9a1d-4837-a53f-63b854ec055a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"poletermsT15", "+", "regtermsT15"}], ")"}], 
         RowBox[{"y", "[", 
          RowBox[{"1", ",", "2"}], "]"}], 
         RowBox[{"y", "[", 
          RowBox[{"2", ",", "3"}], "]"}], 
         RowBox[{"y", "[", 
          RowBox[{"3", ",", "4"}], "]"}], 
         RowBox[{"y", "[", 
          RowBox[{"4", ",", "5"}], "]"}], 
         RowBox[{"y", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], "/.", 
        RowBox[{
         RowBox[{"y", "[", "a__", "]"}], ":>", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y", "[", "a", "]"}], "/.", 
           RowBox[{"permpoints", "[", 
            RowBox[{"[", "ii", "]"}], "]"}]}], ")"}]}]}], "/.", 
       RowBox[{
        RowBox[{"\[Delta]", "[", "a__", "]"}], ":>", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", "a", "]"}], "/.", 
          RowBox[{"permpoints", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "permpoints", "]"}]}], "}"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", "ystoTs"}], "&"}]}], ")"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"termspenta", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"%", "//", 
       RowBox[{
        RowBox[{"SelectFirst", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"MatchQ", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Times", "[", 
              RowBox[{"ii", ",", "___"}], "]"}]}], "]"}], "&"}]}], "]"}], 
        "&"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"T", "[", "15", "]"}], ",", 
          RowBox[{"T", "[", "18", "]"}], ",", 
          RowBox[{"T", "[", "14", "]"}], ",", 
          RowBox[{"T", "[", "20", "]"}], ",", 
          RowBox[{"T", "[", "16", "]"}], ",", 
          RowBox[{"T", "[", "19", "]"}], ",", 
          RowBox[{"T", "[", "8", "]"}], ",", 
          RowBox[{"T", "[", "11", "]"}], ",", 
          RowBox[{"T", "[", "6", "]"}], ",", 
          RowBox[{"T", "[", "10", "]"}], ",", 
          RowBox[{"T", "[", "3", "]"}], ",", 
          RowBox[{"T", "[", "2", "]"}]}], "}"}]}], "}"}]}], "]"}], "//", 
    "Total"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.961669618300405*^9, 3.961669633521962*^9}, {
   3.961669683762063*^9, 3.961669686288156*^9}, 3.9616699239070168`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"a2ccfdbc-e8a2-4564-9b4b-f42cbb915881"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"poletermsT22", "+", "regtermsT22"}], ")"}], 
        SuperscriptBox[
         RowBox[{"y", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"y", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "/.", 
       RowBox[{
        RowBox[{"y", "[", "a__", "]"}], ":>", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"y", "[", "a", "]"}], "/.", 
          RowBox[{"permpoints", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], ")"}]}]}], "/.", 
      RowBox[{
       RowBox[{"\[Delta]", "[", "a__", "]"}], ":>", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Delta]", "[", "a", "]"}], "/.", 
         RowBox[{"permpoints", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "permpoints", "]"}]}], "}"}]}], "]"}], "/.", 
   "ystoTs"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"termstriangle", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"%", "//", 
       RowBox[{
        RowBox[{"SelectFirst", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"MatchQ", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Times", "[", 
              RowBox[{"ii", ",", "___"}], "]"}]}], "]"}], "&"}]}], "]"}], 
        "&"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"T", "[", "22", "]"}], ",", 
          RowBox[{"T", "[", "12", "]"}], ",", 
          RowBox[{"T", "[", "5", "]"}], ",", 
          RowBox[{"T", "[", "1", "]"}], ",", 
          RowBox[{"T", "[", "4", "]"}], ",", 
          RowBox[{"T", "[", "7", "]"}], ",", 
          RowBox[{"T", "[", "9", "]"}], ",", 
          RowBox[{"T", "[", "13", "]"}], ",", 
          RowBox[{"T", "[", "17", "]"}], ",", 
          RowBox[{"T", "[", "21", "]"}]}], "}"}]}], "}"}]}], "]"}], "//", 
    "Total"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.961669692216712*^9, 3.96166969681314*^9}, {
   3.961669848827859*^9, 3.961669851361856*^9}, 3.9616699568437023`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"18b1f393-0476-418f-b9ae-f1eb9e9feea4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finalresult", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"termspenta", "+", "termstriangle"}], "/.", 
    "\[Delta]constraint5pt"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"T", "[", "a_", "]"}], ",", "Simplify"}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.9616697633665247`*^9, 3.961669764099893*^9}, {
   3.961669972834043*^9, 3.961670007852536*^9}, 3.9616707552369204`*^9, 
   3.983577283856941*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"ef6f8e1d-74d4-45a7-9e71-d2511c056a92"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{
         RowBox[{"T", "[", "21", "]"}], " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{"-", 
               FractionBox[
                RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "+", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}], "-", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"3", ",", "4"}], "]"}]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "+", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}], "-", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "-", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"4", ",", "5"}], "]"}]}], ")"}], "2"]}], 
                RowBox[{
                  RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "+", 
                  RowBox[{"\[Delta]", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "-", 
                  RowBox[{"\[Delta]", "[", 
                    RowBox[{"4", ",", "5"}], "]"}]}]]}], "+", 
             FractionBox[
              RowBox[{"2", " ", 
                RowBox[{"(", 
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
              RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]], "+", 
             FractionBox[
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], "+", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{"12", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
                   TemplateBox[{"15"}, "OutputSizeLimit`Skeleton"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], 
                    " ", 
                    SuperscriptBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "2"]}]}], 
                 ")"}]}], "+", 
             RowBox[{
               FractionBox["1", "8"], " ", "reg1", " ", 
               RowBox[{"(", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"36", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}], "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}], "3"]}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"66", "-", 
                    RowBox[{"108", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ")"}], " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}]}], "-", 
                    RowBox[{"40", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}], "2"]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}], "3"]}]}], ")"}], " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"8", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], "-", 
                    RowBox[{"20", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}], "2"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
                   RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "3"]}], "+", 
                   TemplateBox[{"4"}, "OutputSizeLimit`Skeleton"], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"26", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"36", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}], "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"38", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"44", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}], "2"]}]}], ")"}], " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"19", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
                    RowBox[{
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"54", "-", 
                    RowBox[{"88", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"26", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"3", ",", "4"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"16", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], "-", 
                    RowBox[{"36", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "3"]}]}], ")"}], " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"4", ",", "5"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"38", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"31", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"21", "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}]}], "-", 
                    RowBox[{"38", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"3", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"1", ",", "5"}], "]"}], "+", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"4", ",", "5"}], "]"}], "3"]}]}], ")"}]}]}], 
           ")"}]}], "+", 
       TemplateBox[{"20"}, "OutputSizeLimit`Skeleton"], "+", 
       TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], Short[#, 8]& ], 
   "line" -> 15, "sessionID" -> 19163048969819452126, "byteCount" -> 1338256, 
   "size" -> 8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.9616707576019993`*^9, 3.9835775892882423`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"a869d632-33a9-4e84-af25-2825cf6dae24"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Ansatz with 2 undetermined coeffs (before the use of protected data)\
\>", "Section",
 CellChangeTimes->{{3.961668347503108*^9, 3.9616683703928747`*^9}, {
  3.983577250161459*^9, 3.9835772655536003`*^9}, {3.983578211247945*^9, 
  3.9835782175953693`*^9}},ExpressionUUID->"0d061449-18e5-4c62-a802-\
b23f16d09724"],

Cell[BoxData[
 RowBox[{"We", " ", "divide", " ", "the", " ", "result", " ", "by", " ", 
  "960", " ", 
  RowBox[{
   FormBox[
    RowBox[{
     SqrtBox["2"], 
     RowBox[{"Zeta", "[", "3", "]"}]}],
    TraditionalForm], ".", " ", "reg1"}], " ", "and", " ", "reg2", " ", "are",
   " ", "the", " ", "undetermined", " ", 
  RowBox[{"coefficients", "."}]}]], "Text",
 CellChangeTimes->{{3.983577681957382*^9, 
  3.983577706574752*^9}},ExpressionUUID->"596b4106-2c5b-48dc-888c-\
12eaf8a7aec0"],

Cell["The polar terms are the same as before", "Text",
 CellChangeTimes->{{3.983577718793008*^9, 
  3.9835777275445137`*^9}},ExpressionUUID->"ed974e7d-f2cf-4821-8f8c-\
e0c2e793f19b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"preregtermsT15", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "reg2", " ", 
     RowBox[{"(", 
      RowBox[{"10", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "3"]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "3"]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "3"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"4", ",", "5"}], "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"5", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"5", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"30", "-", 
       RowBox[{"29", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"]}], "-", 
       RowBox[{"29", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
       RowBox[{"11", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "29"}], "+", 
          RowBox[{"80", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"11", "-", 
             RowBox[{"18", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "38"}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"11", "+", 
             RowBox[{"9", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "38"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"11", "-", 
             RowBox[{"18", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"11", "+", 
             RowBox[{"9", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "38"}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"11", "+", 
             RowBox[{"9", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "29"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"11", "-", 
             RowBox[{"18", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"80", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"11", "-", 
             RowBox[{"18", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"20", " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"3", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "10"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"2", ",", "3"}], "]"}], "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "29"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
          RowBox[{"80", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"11", "-", 
             RowBox[{"18", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"40", "-", 
             RowBox[{"30", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "30"}], "+", 
                RowBox[{"9", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", "reg1", " ", 
     RowBox[{"(", 
      RowBox[{"110", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "4"]}], "-", 
       RowBox[{"109", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], "+", 
       RowBox[{"69", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "4"]}], "-", 
       RowBox[{"109", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"114", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "-", 
       RowBox[{"51", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "3"], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"69", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
       RowBox[{"51", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "3"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "109"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"38", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "17"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "69"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"51", "+", 
             RowBox[{"22", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "4"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "69"}], "+", 
          RowBox[{"22", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{"22", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"51", "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "-", 
             RowBox[{"44", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"11", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"51", "-", 
             RowBox[{"60", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], "-", 
             RowBox[{"44", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "69"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"11", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "-", 
             RowBox[{"22", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"51", "+", 
             RowBox[{"22", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "109"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"22", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "-", 
             RowBox[{"11", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"38", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "17"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"10", "+", 
             RowBox[{"11", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"11", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "109"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "3"]}], "+", 
          RowBox[{"40", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "51"}], "+", 
             RowBox[{"60", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "+", 
             RowBox[{"44", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "51"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], "+", 
             RowBox[{"44", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "+", 
             RowBox[{"60", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "57"}], "+", 
             SuperscriptBox[
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"11", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"25", "+", 
                RowBox[{"18", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "57"}], "+", 
             SuperscriptBox[
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], "2"], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"25", "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"25", "+", 
                RowBox[{"18", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}], "+", 
                RowBox[{"18", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], "3"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"4", ",", "5"}], "]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"11", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", 
                RowBox[{
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"11", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9616703045748997`*^9, 3.961670312830254*^9}, 
   3.983578104519771*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"fb7bd2b1-0b19-463b-9fb0-b64cb0b90890"],

Cell[BoxData[
 RowBox[{
  RowBox[{"preregtermsT22", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "reg2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"\[Delta]", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"10", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "-", 
          RowBox[{"13", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"4", ",", "5"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"10", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"7", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"7", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"3", ",", "4"}], "]"}], "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "10"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "3"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], "+", 
       RowBox[{"39", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"18", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"9", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"46", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
       RowBox[{"11", " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"\[Delta]", "[", 
         RowBox[{"3", ",", "4"}], "]"}], "3"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "38"}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", "-", 
             RowBox[{"9", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"39", "+", 
          RowBox[{"6", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"11", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "62"}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"58", "-", 
                RowBox[{"18", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"70", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"11", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"17", "-", 
                RowBox[{"9", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"11", "-", 
             RowBox[{"18", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
             RowBox[{"7", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"16", "+", 
                RowBox[{"9", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}], "+", 
                RowBox[{"9", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", "reg1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"1", ",", "5"}], "]"}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "31"}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"43", "+", 
                RowBox[{"48", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "-", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "3"]}], "-", 
          RowBox[{"40", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"21", "-", 
             RowBox[{"22", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"20", "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
          RowBox[{"20", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "-", 
          RowBox[{"39", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{"84", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "3"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"24", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], "-", 
             RowBox[{"38", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"27", "-", 
             RowBox[{"36", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "-", 
             RowBox[{"38", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "19"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], "+", 
             RowBox[{"31", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "47"}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "-", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
          RowBox[{"40", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"51", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"22", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"26", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"29", "+", 
                RowBox[{"60", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "21"}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "-", 
             RowBox[{"60", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"38", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "45"}], "+", 
                RowBox[{"56", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], "+", 
             RowBox[{"19", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"1", ",", "5"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "-", 
             RowBox[{"90", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
             RowBox[{"14", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"2", ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"84", "+", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "3"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "3"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "-", 
          RowBox[{"17", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"4", ",", "5"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"17", "-", 
             RowBox[{"4", " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"4", ",", "5"}], "]"}], "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"\[Delta]", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}]}], "+", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"3", ",", "4"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"21", "-", 
             RowBox[{"22", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"4", ",", "5"}], "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"2", ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"73", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"4", ",", "5"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "107"}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{"3", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "107"}], "+", 
                RowBox[{"96", " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.961670385659389*^9, 3.961670395105405*^9}, 
   3.983578141516666*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"0960337f-58ae-4fde-9fc1-ae2f28706d9b"],

Cell["\<\
The full result can be obtained from these structures by considering \
permutations of point without repeating R - symmetry structures .\
\>", "Text",
 CellChangeTimes->{{3.961670572818523*^9, 3.9616705819280987`*^9}, 
   3.983577805231613*^9},ExpressionUUID->"a335a3c3-1d3e-4b33-8110-\
169f5ae6de5a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"poletermsT15", "+", "preregtermsT15"}], ")"}], "*", 
         RowBox[{"y", "[", 
          RowBox[{"1", ",", "2"}], "]"}], 
         RowBox[{"y", "[", 
          RowBox[{"2", ",", "3"}], "]"}], 
         RowBox[{"y", "[", 
          RowBox[{"3", ",", "4"}], "]"}], 
         RowBox[{"y", "[", 
          RowBox[{"4", ",", "5"}], "]"}], 
         RowBox[{"y", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], "/.", 
        RowBox[{
         RowBox[{"y", "[", "a__", "]"}], ":>", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y", "[", "a", "]"}], "/.", 
           RowBox[{"permpoints", "[", 
            RowBox[{"[", "ii", "]"}], "]"}]}], ")"}]}]}], "/.", 
       RowBox[{
        RowBox[{"\[Delta]", "[", "a__", "]"}], ":>", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", "a", "]"}], "/.", 
          RowBox[{"permpoints", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "permpoints", "]"}]}], "}"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", "ystoTs"}], "&"}]}], ")"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"termsprepenta", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"%", "//", 
       RowBox[{
        RowBox[{"SelectFirst", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"MatchQ", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Times", "[", 
              RowBox[{"ii", ",", "___"}], "]"}]}], "]"}], "&"}]}], "]"}], 
        "&"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"T", "[", "15", "]"}], ",", 
          RowBox[{"T", "[", "18", "]"}], ",", 
          RowBox[{"T", "[", "14", "]"}], ",", 
          RowBox[{"T", "[", "20", "]"}], ",", 
          RowBox[{"T", "[", "16", "]"}], ",", 
          RowBox[{"T", "[", "19", "]"}], ",", 
          RowBox[{"T", "[", "8", "]"}], ",", 
          RowBox[{"T", "[", "11", "]"}], ",", 
          RowBox[{"T", "[", "6", "]"}], ",", 
          RowBox[{"T", "[", "10", "]"}], ",", 
          RowBox[{"T", "[", "3", "]"}], ",", 
          RowBox[{"T", "[", "2", "]"}]}], "}"}]}], "}"}]}], "]"}], "//", 
    "Total"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.960898061981689*^9, 3.9608981269020967`*^9}, {
   3.960904681583239*^9, 3.960904684270685*^9}, {3.960904728849319*^9, 
   3.9609047937650757`*^9}, 3.983578155020935*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"7121cb7b-b193-4dd8-927d-3cd30248d1b5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"poletermsT22", "+", "preregtermsT22"}], ")"}], "*", 
         SuperscriptBox[
          RowBox[{"y", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
         RowBox[{"y", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"y", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"y", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], "/.", 
        RowBox[{
         RowBox[{"y", "[", "a__", "]"}], ":>", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y", "[", "a", "]"}], "/.", 
           RowBox[{"permpoints", "[", 
            RowBox[{"[", "ii", "]"}], "]"}]}], ")"}]}]}], "/.", 
       RowBox[{
        RowBox[{"\[Delta]", "[", "a__", "]"}], ":>", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Delta]", "[", "a", "]"}], "/.", 
          RowBox[{"permpoints", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "permpoints", "]"}]}], "}"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", "ystoTs"}], "&"}]}], ")"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"termspretriangle", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"%", "//", 
       RowBox[{
        RowBox[{"SelectFirst", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"MatchQ", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Times", "[", 
              RowBox[{"ii", ",", "___"}], "]"}]}], "]"}], "&"}]}], "]"}], 
        "&"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"T", "[", "22", "]"}], ",", 
          RowBox[{"T", "[", "12", "]"}], ",", 
          RowBox[{"T", "[", "5", "]"}], ",", 
          RowBox[{"T", "[", "1", "]"}], ",", 
          RowBox[{"T", "[", "4", "]"}], ",", 
          RowBox[{"T", "[", "7", "]"}], ",", 
          RowBox[{"T", "[", "9", "]"}], ",", 
          RowBox[{"T", "[", "13", "]"}], ",", 
          RowBox[{"T", "[", "17", "]"}], ",", 
          RowBox[{"T", "[", "21", "]"}]}], "}"}]}], "}"}]}], "]"}], "//", 
    "Total"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9608981465205107`*^9, 3.960898152693254*^9}, {
   3.960904820624721*^9, 3.960904853969133*^9}, 3.983578161113658*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"a1d08535-5ecd-4ba0-908b-1e4cdf299326"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"preresult", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"termsprepenta", "+", "termspretriangle"}], "/.", 
    "\[Delta]constraint5pt"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"T", "[", "a_", "]"}], ",", "Factor"}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.961670689170979*^9, 3.9616707623246727`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"42937a7a-2f14-4b7a-b2d0-4756232c3c1d"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       FractionBox[
        RowBox[{
          RowBox[{"T", "[", "13", "]"}], " ", 
          RowBox[{"(", 
            RowBox[{"16", "+", 
              RowBox[{"48", " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"1", ",", "2"}], "]"}]}], "-", 
              RowBox[{"9", " ", "reg1", " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"1", ",", "2"}], "]"}]}], "+", 
              RowBox[{"4", " ", "reg2", " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"1", ",", "2"}], "]"}]}], "-", 
              RowBox[{"656", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
              RowBox[{"69", " ", "reg1", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "2"]}], "-", 
              RowBox[{"36", " ", "reg2", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
              RowBox[{"624", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "3"]}], "-", 
              RowBox[{"63", " ", "reg1", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "3"]}], "+", 
              RowBox[{"44", " ", "reg2", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "3"]}], "-", 
              RowBox[{"32", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "4"]}], "+", 
              TemplateBox[{"2205"}, "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{"8", " ", "reg1", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], "4"]}], "+", 
              RowBox[{"16", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], "4"]}], "-", 
              RowBox[{"8", " ", "reg1", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], "4"]}], "+", 
              RowBox[{"8", " ", "reg1", " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"3", ",", "4"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], "4"]}], "+", 
              RowBox[{"16", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], "4"]}], "-", 
              RowBox[{"8", " ", "reg1", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], "4"]}], "+", 
              RowBox[{"8", " ", "reg1", " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], "4"]}], "-", 
              RowBox[{"16", " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], "4"]}], "+", 
              RowBox[{"8", " ", "reg1", " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], "4"]}], "-", 
              RowBox[{"8", " ", "reg1", " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], "4"]}]}], ")"}]}], 
        RowBox[{"8", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"1", ",", "5"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"\[Delta]", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "+", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"1", ",", "5"}], "]"}], "-", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{"T", "[", "1", "]"}], " ", 
          RowBox[{"(", 
            RowBox[{
              TemplateBox[{"2234"}, "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{"8", " ", "reg1", " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"1", ",", "5"}], "]"}], " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"2", ",", "3"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], "4"]}]}], ")"}]}], 
        RowBox[{"8", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"1", ",", "5"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"1", ",", "5"}], "]"}]}], "+", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"2", ",", "3"}], "]"}], "+", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}]], "+", 
       FractionBox[
        TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
        TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], "+", 
       TemplateBox[{"20"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
        TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], "+", 
       FractionBox[
        RowBox[{
          RowBox[{"T", "[", "11", "]"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                RowBox[{"-", "16"}], " ", 
                SuperscriptBox[
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "2"]}], "+", 
              
              TemplateBox[{"4749"}, "OutputSizeLimit`Skeleton"]}], ")"}]}], 
        RowBox[{"8", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
          TemplateBox[{"3"}, "OutputSizeLimit`Skeleton"], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"\[Delta]", "[", 
                RowBox[{"1", ",", "5"}], "]"}], "-", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"2", ",", "3"}], "]"}], "+", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
          RowBox[{"T", "[", "10", "]"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"112", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "5"}], "]"}], "2"]}], "+", 
              RowBox[{"reg1", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "5"}], "]"}], "2"]}], "+", 
              RowBox[{"4", " ", "reg2", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "5"}], "]"}], "2"]}], "+", 
              RowBox[{"96", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "5"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"1", ",", "5"}], "]"}], "2"]}], "+", 
              TemplateBox[{"5489"}, "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{"2", " ", "reg1", " ", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"2", ",", "3"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], "6"]}], "+", 
              RowBox[{"2", " ", "reg1", " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], "6"]}]}], ")"}]}], 
        RowBox[{"8", " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"\[Delta]", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "+", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"1", ",", "5"}], "]"}], "-", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"1", ",", "5"}], "]"}]}], "+", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"2", ",", "3"}], "]"}], "+", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"\[Delta]", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "+", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"2", ",", "3"}], "]"}], "-", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"4", ",", "5"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                RowBox[{"\[Delta]", "[", 
                  RowBox[{"1", ",", "5"}], "]"}]}], "+", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"2", ",", "3"}], "]"}], "-", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"4", ",", "5"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"\[Delta]", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "-", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"3", ",", "4"}], "]"}], "-", 
              RowBox[{"\[Delta]", "[", 
                RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}]]}], Short[#, 8]& ], 
   "line" -> 26, "sessionID" -> 19163048969819452126, "byteCount" -> 29414200,
    "size" -> 8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.9616707654138947`*^9, 3.983578165733829*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"2fa569e2-0d62-476f-8ea2-712f18c4f19d"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
Evaluator->"New",
WindowSize->{1512, 852},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6adaa950-47db-4f73-9de4-9952f433548d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 409, 12, 96, "Title",ExpressionUUID->"837e1a0e-6de7-4945-a014-2698f3693a7d"],
Cell[CellGroupData[{
Cell[1010, 38, 199, 4, 66, "Section",ExpressionUUID->"6abcf5ef-4b3e-40d6-8085-c3e6f20eb422"],
Cell[1212, 44, 454, 13, 35, "Text",ExpressionUUID->"a8856512-5ab1-4ad2-929f-73face739d3c"],
Cell[1669, 59, 505, 11, 70, "Input",ExpressionUUID->"d7d8a362-32d2-4255-8b0d-eff03cb583df"],
Cell[2177, 72, 9484, 281, 156, "Input",ExpressionUUID->"c0061150-8da7-465b-bce3-e231a5bf6be3"],
Cell[11664, 355, 2074, 56, 49, "Input",ExpressionUUID->"0120cdc2-e031-44a6-834e-6587b1dbb762"]
}, Closed]],
Cell[CellGroupData[{
Cell[13775, 416, 225, 4, 52, "Section",ExpressionUUID->"5534a781-dda2-451e-ac7b-72f20dd82d35"],
Cell[14003, 422, 500, 13, 34, "Text",ExpressionUUID->"53a55f8c-7040-47c4-8585-3d808da005e8"],
Cell[14506, 437, 1308, 37, 57, "Text",ExpressionUUID->"2723c12d-9061-4d6c-8cd8-319b73f4e60d"],
Cell[15817, 476, 14754, 425, 459, "Input",ExpressionUUID->"581573a4-52fe-4f08-80ce-5326268850b0"],
Cell[30574, 903, 29367, 785, 447, "Input",ExpressionUUID->"5354267d-8a10-4088-9522-fe897e686b56"],
Cell[59944, 1690, 7274, 207, 134, "Input",ExpressionUUID->"173f6976-1705-4ee4-a620-1a46042116ee"],
Cell[67221, 1899, 27273, 729, 402, "Input",ExpressionUUID->"a471b7e8-0b9b-464a-b42b-0373c561eb15"],
Cell[94497, 2630, 408, 8, 33, "Text",ExpressionUUID->"31c3480f-eae3-48f0-a097-0f6d26ff91e7"],
Cell[94908, 2640, 953, 25, 29, "Input",ExpressionUUID->"c1a32432-9a1d-4837-a53f-63b854ec055a"],
Cell[95864, 2667, 2693, 74, 70, "Input",ExpressionUUID->"a2ccfdbc-e8a2-4564-9b4b-f42cbb915881"],
Cell[98560, 2743, 2477, 69, 51, "Input",ExpressionUUID->"18b1f393-0476-418f-b9ae-f1eb9e9feea4"],
Cell[CellGroupData[{
Cell[101062, 2816, 562, 14, 29, "Input",ExpressionUUID->"ef6f8e1d-74d4-45a7-9e71-d2511c056a92"],
Cell[101627, 2832, 17903, 394, 197, "Output",ExpressionUUID->"a869d632-33a9-4e84-af25-2825cf6dae24"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[119579, 3232, 322, 6, 52, "Section",ExpressionUUID->"0d061449-18e5-4c62-a802-b23f16d09724"],
Cell[119904, 3240, 489, 13, 33, "Text",ExpressionUUID->"596b4106-2c5b-48dc-888c-12eaf8a7aec0"],
Cell[120396, 3255, 182, 3, 33, "Text",ExpressionUUID->"ed974e7d-f2cf-4821-8f8c-e0c2e793f19b"],
Cell[120581, 3260, 40901, 1098, 618, "Input",ExpressionUUID->"fb7bd2b1-0b19-463b-9fb0-b64cb0b90890"],
Cell[161485, 4360, 35380, 953, 530, "Input",ExpressionUUID->"0960337f-58ae-4fde-9fc1-ae2f28706d9b"],
Cell[196868, 5315, 311, 6, 33, "Text",ExpressionUUID->"a335a3c3-1d3e-4b33-8110-169f5ae6de5a"],
Cell[197182, 5323, 2756, 75, 70, "Input",ExpressionUUID->"7121cb7b-b193-4dd8-927d-3cd30248d1b5"],
Cell[199941, 5400, 2589, 71, 74, "Input",ExpressionUUID->"a1d08535-5ecd-4ba0-908b-1e4cdf299326"],
Cell[CellGroupData[{
Cell[202555, 5475, 464, 12, 29, "Input",ExpressionUUID->"42937a7a-2f14-4b7a-b2d0-4756232c3c1d"],
Cell[203022, 5489, 14638, 335, 183, "Output",ExpressionUUID->"2fa569e2-0d62-476f-8ea2-712f18c4f19d"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


